Gaia Barium Dwarfs and Their Ostensibly Ordinary Counterparts

The recently identified Gaia population of main-sequence--white dwarf (MS+WD) binaries at separations of ${\sim}\,1~{\rm AU}$, often with moderate eccentricities, is not readily reproduced by binary population synthesis models. Barium stars represent a closely related population whose enrichment in $s$-process elements both confirms the presence of a WD companion and attests to past binary interaction. It also indicates that mass transfer occurred at least during the late- and post-AGB phases of the WD progenitor, when $s$-process elements are dredged up. In this work, we further explore the connection between the astrometrically identified Gaia MS+WD binaries and the classical barium star population. To achieve this, we used high-resolution FEROS spectroscopy to measure abundances for 30 Gaia DR3 non-single-star binaries, identifying 10 as Ba-enriched. Together with our recent analysis of archival GALAH data, this yields a sample of 38 barium dwarfs with dynamically measured WD masses, compared to only 6 previously known systems with known WD masses at these separations. We find that, in cases where metallicity is sufficiently low to facilitate efficient $s$-process production, barium and yttrium enrichment is often detected. This enrichment is also identified in eccentric systems, suggesting that post-AGB mass transfer mechanisms are capable of pumping eccentricity into the orbit or occur without erasing it. Our results indicate that the Gaia MS+WD binaries trace the population from which barium stars emerge. Treating the large Gaia-discovered population as an extension of known $s$-process enriched dwarfs opens an avenue to empirically constrain their formation and evolution.

==> anc/Table_C1.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  160 / length of dimension 1                          NAXIS2  =                   30 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   22 / number of table fields                         TTYPE1  = 'Gaia_DR3_ID'                                                         TFORM1  = 'K       '                                                            TNULL1  =               999999                                                  TTYPE2  = 'period  '                                                            TFORM2  = 'D       '                                                            TUNIT2  = 'd       '                                                            TTYPE3  = 'period_error'                                                        TFORM3  = 'E       '                                                            TUNIT3  = 'd       '                                                            TTYPE4  = 'eccentricity'                                                        TFORM4  = 'D       '                                                            TTYPE5  = 'eccentricity_error'                                                  TFORM5  = 'E       '                                                            TTYPE6  = 'MWD     '                                                            TFORM6  = 'D       '                                                            TTYPE7  = 'MWD_error'                                                           TFORM7  = 'D       '                                                            TTYPE8  = 'M1      '                                                            TFORM8  = 'E       '                                                            TUNIT8  = 'solMass '                                                            TTYPE9  = 'M1_error'                                                            TFORM9  = 'E       '                                                            TUNIT9  = 'solMass '                                                            TTYPE10 = 'Fe_H    '                                                            TFORM10 = 'D       '                                                            TTYPE11 = 'Fe_H_error'                                                          TFORM11 = 'D       '                                                            TTYPE12 = 'Ba_Fe   '                                                            TFORM12 = 'D       '                                                            TTYPE13 = 'Ba_Fe_error'                                                         TFORM13 = 'D       '                                                            TTYPE14 = 'Y_Fe    '                                                            TFORM14 = 'D       '                                                            TTYPE15 = 'Y_Fe_error'                                                          TFORM15 = 'D       '                                                            TTYPE16 = 'Teff    '                                                            TFORM16 = 'D       '                                                            TTYPE17 = 'Teff_error'                                                          TFORM17 = 'D       '                                                            TTYPE18 = 'logg    '                                                            TFORM18 = 'D       '                                                            TTYPE19 = 'vmic    '                                                            TFORM19 = 'D       '                                                            TTYPE20 = 'vmic_error'                                                          TFORM20 = 'D       '                                                            TTYPE21 = 'vbroad  '                                                            TFORM21 = 'D       '                                                            TTYPE22 = 'vbroad_error'                                                        TFORM22 = 'D       '                                                            EXTNAME = 'Joined  '                                                            TCOMM1  = 'Gaia DR3 source ID'                                                  TUCD1   = 'meta.id;meta.main'                                                   TCOMM2  = 'right ascension'                                                     TUCD2   = 'phot.color;arith.ratio'                                              TUTYP2  = 'stc:AstroCoords.Position3D.Value3.C1'                                TCOMM3  = 'declination'                                                         TUCD3   = 'phot.flux;em.opt.U'                                                  TUTYP3  = 'stc:AstroCoords.Position3D.Error3.C1'                                TCOMM4  = 'parallax'                                                            TUCD4   = 'stat.error;phot.flux;em.opt.U'                                       TUTYP4  = 'stc:AstroCoords.Position3D.Value3.C2'                                TCOMM5  = 'Primary mass'                                                        TUCD5   = 'phot.mag;em.opt.U'                                                   TUTYP5  = 'stc:AstroCoords.Position3D.Error3.C2'                                TCOMM6  = 'metallicity'                                                         TUCD6   = 'meta.code.qual'                                                      TCOMM7  = 'metallicity error estimate'                                          TUCD7   = 'phot.flux;em.opt.B'                                                  TCOMM8  = 'V band abs. mag'                                                     TUCD8   = 'stat.error;phot.flux;em.opt.B'                                       TUTYP8  = 'stc:AstroCoords.Velocity3D.Value3.C1'                                TCOMM9  = 'V band abs. mag error estimate'                                      TUCD9   = 'phot.mag;em.opt.B'                                                   TUTYP9  = 'stc:AstroCoords.Velocity3D.Error3.C1'                                TCOMM10 = 'B-I color index'                                                     TUCD10  = 'meta.code.qual'                                                      TUTYP10 = 'stc:AstroCoords.Velocity3D.Value3.C2'                                TCOMM11 = 'B-I color index error estimate'                                      TUCD11  = 'phot.flux;em.opt.V'                                                  TUTYP11 = 'stc:AstroCoords.Velocity3D.Error3.C2'                                TCOMM12 = 'V band extinction value'                                             TUCD12  = 'stat.error;phot.flux;em.opt.V'                                       TUTYP12 = 'stc:AstroCoords.Velocity3D.Value3.C2'                                TCOMM13 = 'V band extinction error estimate'                                    TUCD13  = 'phot.mag;em.opt.V'                                                   TUTYP13 = 'stc:AstroCoords.Velocity3D.Error3.C2'                                TCOMM14 = 'Infrared color excess'                                               TUCD14  = 'meta.code.qual'                                                      TCOMM15 = 'Infrared color excess error estimate'                                TUCD15  = 'phot.flux;em.opt.R'                                                  TCOMM16 = 'Red excess probability'                                              TUCD16  = 'stat.error;phot.flux;em.opt.R'                                       TCOMM17 = 'R magnitude in the Johnson-Kron-Cousins system'                      TUCD17  = 'phot.mag;em.opt.R'                                                   TCOMM18 = 'Thiele-Innes element G'                                              TUCD18  = 'meta.code.qual'                                                      TCOMM19 = 'I flux in the Johnson-Kron-Cousins system'                           TUCD19  = 'phot.flux;em.opt.I'                                                  TCOMM20 = 'Error on the I flux in the Johnson-Kron-Cousins system'              TUCD20  = 'stat.error;phot.flux;em.opt.I'                                       TCOMM21 = 'I magnitude in the Johnson-Kron-Cousins system'                      TUCD21  = 'phot.mag;em.opt.I'                                                   TCOMM22 = 'H element of Thiele-Innes'                                           TUCD22  = 'meta.code.qual'                                                      TCOMM23 = 'u flux in the SDSS system'                                           TUCD23  = 'phot.flux;em.opt.U'                                                  TCOMM24 = 'Error on the u flux in the SDSS system'                              TUCD24  = 'stat.error;phot.flux;em.opt.U'                                       TCOMM25 = 'u magnitude in the SDSS system'                                      TUCD25  = 'phot.mag;em.opt.U'                                                   TCOMM26 = 'Periastron epoch'                                                    TUCD26  = 'meta.code.qual'                                                      TCOMM27 = 'g flux in the SDSS system'                                           TUCD27  = 'phot.flux;em.opt.B'                                                  TCOMM28 = 'Error on the g flux in the SDSS system'                              TUCD28  = 'stat.error;phot.flux;em.opt.B'                                       TCOMM29 = 'g magnitude in the SDSS system'                                      TUCD29  = 'phot.mag;em.opt.B'                                                   TCOMM30 = 'The velocity of the center of mass'                                  TUCD30  = 'meta.code.qual'                                                      TCOMM31 = 'r flux in the SDSS system'                                           TUCD31  = 'phot.flux;em.opt.R'                                                  TCOMM32 = 'Error on the r flux in the SDSS system'                              TUCD32  = 'stat.error;phot.flux;em.opt.R'                                       TCOMM33 = 'r magnitude in the SDSS system'                                      TUCD33  = 'phot.mag;em.opt.R'                                                   TCOMM34 = 'The semiamplitude of the radial velocity curve for second component' TUCD34  = 'meta.code.qual'                                                      TCOMM35 = 'i flux in the SDSS system'                                           TUCD35  = 'phot.flux;em.opt.I'                                                  TCOMM36 = 'Error on the i flux in the SDSS system'                              TUCD36  = 'stat.error;phot.flux;em.opt.I'                                       TUTYP36 = 'stc:AstroCoords.Velocity3D.Value3.C3'                                TCOMM37 = 'i magnitude in the SDSS system'                                      TUCD37  = 'phot.mag;em.opt.I'                                                   TUTYP37 = 'stc:AstroCoords.Velocity3D.Error3.C3'                                TCOMM38 = 'Fill factor of primary'                                              TUCD38  = 'meta.code.qual'                                                      TUTYP38 = 'stc:AstroCoords.Position2D.Value2.C1'                                TCOMM39 = 'z flux in the SDSS system'                                           TUCD39  = 'phot.flux;em.opt.I'                                                  TUTYP39 = 'stc:AstroCoords.Position2D.Value2.C2'                                TCOMM40 = 'Error on the z flux in the SDSS system'                              TUCD40  = 'stat.error;phot.flux;em.opt.I'                                       TUTYP40 = 'stc:AstroCoords.Position2D.Value2.C1'                                TCOMM41 = 'z magnitude in the SDSS system'                                      TUCD41  = 'phot.mag;em.opt.I'                                                   TUTYP41 = 'stc:AstroCoords.Position2D.Value2.C2'                                TCOMM42 = 'Orbital inclination'                                                 TUCD42  = 'meta.code.qual'                                                      TCOMM43 = 'y flux in the Pan-STARRS1 system'                                    TUCD43  = 'phot.flux;em.IR.J'                                                   TCOMM44 = 'Error on the y flux in the Pan-STARRS1 system'                       TUCD44  = 'stat.error;phot.flux;em.IR.J'                                        TCOMM45 = 'y magnitude in the Pan-STARRS1 system'                               TUCD45  = 'phot.mag;em.IR.J'                                                    TCOMM46 = 'Ratio of the effective temperatures'                                 TUCD46  = 'meta.code.qual'                                                      TCOMM47 = 'F606W flux in the HST ACS/WFC system'                                TUCD47  = 'phot.flux;em.opt.V'                                                  TCOMM48 = 'Error on the F606W flux in the HST ACS/WFC system'                   TUCD48  = 'stat.error;phot.flux;em.opt.V'                                       TCOMM49 = 'F606W magnitude in the HST ACS/WFC system'                           TUCD49  = 'phot.mag;em.opt.V'                                                   TCOMM50 = 'Vector form of the upper triangle of the correlation matrix (column-'TUCD50  = 'meta.code.qual'                                                      TCOMM51 = 'F814W flux in the HST ACS/WFC system'                                TUCD51  = 'phot.flux;em.opt.I'                                                  TCOMM52 = 'Error on the F814W flux in the HST ACS/WFC system'                   TUCD52  = 'stat.error;phot.flux;em.opt.I'                                       TCOMM53 = 'F814W magnitude in the HST ACS/WFC system'                           TUCD53  = 'phot.mag;em.opt.I'                                                   TCOMM54 = 'Quality flag for the achieved NSS solution'                          TUCD54  = 'meta.code.qual'                                                      TCOMM55 = 'Ratio of the G-band luminosity of the secondary over the primary'    TUCD55  = 'phys.luminosity;arith.ratio'                                         TCOMM56 = 'Uncorrelated astrometric jitter term'                                TUCD56  = 'stat.value'                                                          TCOMM57 = 'NSS model adopted'                                                   TUCD57  = 'meta.record'                                                         TCOMM58 = 'Upper confidence level (84%) of distance from GSP-Phot Aeneas best l'TUCD58  = 'pos.distance;pos.eq'                                                 TCOMM59 = 'Monochromatic extinction $A_0$ at 547.7nm from GSP-Phot Aeneas best' TUCD59  = 'phys.absorption;em.opt'                                              TCOMM60 = 'Lower confidence level (16%) of monochromatic extinction $A_0$ at 54'TUCD60  = 'phys.absorption;em.opt'                                              TCOMM61 = 'Upper confidence level (84%) of monochromatic extinction $A_0$ at 54'TUCD61  = 'phys.absorption;em.opt'                                              TCOMM62 = 'Extinction in G band from GSP-Phot Aeneas best library using BP/RP s'TUCD62  = 'phys.absorption;em.opt'                                              TCOMM63 = 'Lower confidence level (16%) of extinction in G band from GSP-Phot A'TUCD63  = 'phys.absorption;em.opt'                                              TCOMM64 = 'Upper confidence level (84%) of extinction in G band from GSP-Phot A'TUCD64  = 'phys.absorption;em.opt'                                              TCOMM65 = 'Reddening $E(G_{\rm BP} - G_{\rm RP})$ from GSP-Phot Aeneas best lib'TUCD65  = 'phot.color.excess'                                                   TCOMM66 = 'Lower confidence level (16%) of reddening  $E(G_{\rm BP} - G_{\rm RP'TUCD66  = 'phot.color.excess;stat.min'                                          TCOMM67 = 'Upper confidence level (84%) of reddening  $E(G_{\rm BP} - G_{\rm RP'TUCD67  = 'phot.color.excess;stat.max'                                          DATE-HDU= '2025-01-26T18:51:32'                                                 STILVERS= '4.0-5   '                                                            STILCLAS= 'uk.ac.starlink.fits.FitsTableWriter'                                 END                                                                                                                                                                                                                                                                                                                                                                                                             *$ÖÁQü@hr- Â?%[7?Ñpük•=H¤ø?âò?àÀŸ˜?£NIÒÝç?wáV=ãT¿Õã¼ÓZ†?¬PHðŽ?ûquŽ!–?°å`A‰7Løø@·™W
=p¤@Kü(õ\@ßõÀ?ñëC,¥z?»W>«6z@×süP?ÌÆ?¼B{Öi'@Yèð[ÕB4?®«é^©á=7.?èȱ³ˆó?©/ ¬ˆ^´?"qJ=€NÀ¿íœàuöý"?°–»˜Çâ'?ù	ÞÑ·?¶Ov_Ø®?þ•*™0¾?اæšÔ,@¶¡!G®{@Np£×
=@C•$Ý?ø¹#¢œwš?¿ùrGE8ï@$Z¬1?ÑÞi­BÃÊ,ˆ
ÈŽ€@…cäøU*È@ à†?×óŽy'ƒ<TӒ?ãÿ¤ ÂT?"»±?aº=T0¿è€IQ'ª?­/Ÿ¾vÉ?öoiDg8?±|ÚQÎ?ø"h	ԕ?ÌPHðŽ@µ>áG®{@C—
=p£×@çl‹C•?Ṍ~($?ÅýŠÚ¹õZ@tSŽóMj?ÐcñA [ÀNÂ'-€@mç©åÑ>w'p?͘p"
F<g?âz	†ïüZ?'¿þCy?ZäÚ=R9Ø¿ä­«ŸU›=?"É…ðoiD?ñØ­«ŸU›?›‹¬q²–?ë#¢œwšk?±@N¤¨Á@µ€@)…¸Që…@ê~ùÛ"Ñ?áBÃÉîËû?µ2a|ÚQ@
¼j~ùÛ#?Ä¥zxl"hT‡ïùU€@ŽÚJ¢Æ¬B'.Ü?¢&eBÜ|`='‰Ã?éw8ÅL?¹8e2oû?…+=²"¿¼wškP°ò?µ¸Që…?ðxl"h	Õ?»P°ò{²ÿ¿Öu%F
¦?èÁTɅðo@¶¿³3333@PÌÌÌÌÌÍ@Rñ©ûçm?ñãS÷ÎÙ?ÁÞi­BÃÊ@F?¼?Ø˒:)ÇKՁN@Š&u•m@÷_.?¸"kE*<†K#?êù&<TÄþ?œ€"FžAk?'|*=u±`¿ðÓZ…‡"Þ?ºJŒL˜_?ì篷é?Á|ÚQÎ@€?اæšÔ,@´Èp£×
=@YzáG®{@èr° Ĝ?ê}¿HÌ?ÖBZîcŠ@üPHð?â)Çy¦µ4YF¡
¡€@€‰:`6:@ËuR?±´&z(¸½=¢!?ê1)©Ø½?¨=âŸÙ
?…¢(=wà(¿â:)Çy¦µ?Å+ÓÃa@?ég ù	kº?ή}Vlôøø@·vÜ(õ@c'G®zá@¦éxÔýô?÷C•$Ý?Ö?¼@[‹¬q³?ísê³g ùJç;9\@†…îq›?…É?Ê>b™Fgh;¾?ã@ΰì`U?•µ«ÀZ?tŽ=\úH¿È´9XbN?—ö+jçÕ?äh	ԕ+?§€4mÅÖ9?Oß;d?³t¼j~ùÛ@¶n@5õ\(ö@ê~ùÛ"Ñ?ñYJôðØE?ª^5?|í'@g8}¿?Ãa@N¤©Uɲ¸W@j´šFív?R–˜?Ôö8'<ma=¨îz?ä*wv™(?§Dæ0m}~?ƒP³=ƒ¾p¿Ä¯O
"M?§ö+jçÕg?Úxl"h	Õ?´Fs×Ûõ?úL/ƒ{J#?Â:)Çy¦µ@¶Þ
=p¤@A¸Që…¸@bMÒñª?ôC•$Ý?¸r° ě¦@&s@N¤¨Á?Ê=p£×
=Ok)']€@ƒ6Q:ZG@a í?§9ÂY–
ˆ=L¡?ì=.¼«íY? ‰Èô®›½?˜ÆS=cÀ?È4mÅÖ8†?ªxl"h	Õ?َ!–R½<?ºQÎ_pøø@¸Ë™™™š@J¸Që…@8Që…¸?îU2a|Ú?ÂdÂø7´¢@"5%F
¦L?ʒ£S&(p Ù2@xó"❉É?¾¤t?Ô^‹Ñʳ†<õÛ?ã@ޓɡ?™ý[àÑf?nß="¯Ä¿ç"¯O
"M?£Ð|"µÜÆ?Ù#¢œwšk?²œwškP±øø@µgTzáG®@;E¸Që…@q©ûçl‹?êV"t¼?¶ÕϪ͞"@¹õY³Ð}?ȍ¸ºÇG«~y8€@ŒÐ
îÞ1ÂAîÌæ?ЉÃ-ðæ­<ô¢?ã[!?™.ˀ­ ž?WÔä=xë ?´Z¬1'?¡ÑN;Í5¨?×´¢3œ¿?µ8ï4Ö¡bøø@³šð£×
=@0õ\(ö@V"u?Äàuöý!ÿ@xFÜ]d?Ô?åÉäBWP€@yëî"d–?^2?Êïˆ}€ë†<Mhy?ãÑM‰z ?' ÁKx,?~õ"=\Y?S©*0U2a?—$tSŽóM?Ôí'hr°!?©XbMÒò?ài­BÃÉï?´êJŒL˜@¶ã…¸Qì@0#×
=p¤@öÈ´9X?íîËûµt?­p£×
=q@fÏAò?Â~ùÛ"ÐåM였@‰³ÖÕ¾A±Nj?©-ª'‰˜<ÃЊ?ïcD`µªû?¢œì'îbQ?"9ú=lè?°4mÅÖ8†?±:'£S&?Òߤ?åÉ?ÀØDЩ*øø@¶Ûc×
=q@I¸Që…¸@MÒñ©ûç?Ô Ä›¥ãT?φÂ&€I@ñÞi­BÄ?ÒôðØDÐ("a@?@ŒMßAÁ‡?°Ú xþ¬_=‡?ëìÜ9|Mƒ?ž½TTm?–øð=nÝÐ?ÁÑN;Í5¨?ºŒL˜_?IJ•éᰊ?ÅL˜_ö"øø@·­\(ö@UÓ33333@?êÂ&€IR?Ðú¬Ùè>B@ âÐå`A‰?ØÓZ…‡"ÞIî)<œ€@dN õ©ä>"GH?¶×Z&ÚÙ<Å:?ðªÂ5!Óm?¥ƒÃ÷ï˜Ý?^yk=cb€?«J#9Àëî?¤!-w1?Ձ$Ý/?¶È´9Xbøø@´ï=p£×
@7¸Që…@}é ?æ×süPH?¸âe+ÓÃ@Ö8†YJõ?ÏéùrGEIõóANJ€@繉]Â@
Ò?ÒÊ]m"'<³oÛ?ãů¢›?•ã[7;ß?j!¾=n=è?É^žš?ªQÎ_p?¼VÕϪ͟?¾¤¨ÁTɆøø@µ¸Â\(ö@?°£×
=q@1&éxÕ?ßU›=È?Ê×süPH@ð£×
=q?Ô[À6âë)"ÇÁW~@‰!¾<"‹Ahþß?¤옚G"<™¦˜?éMև-'Î?È'Ý¥É?Ó=nO`?ÒvÈ´9X?´É…ðoiD?ºOv_Ù?Ìq²•éâøø@º ¸Që…@[Տ\(ö@/Ÿ¾vÉ?ó˜Çâ'@¸?Ñ\ú¬Ùè>@'ߊ	Þ?ÙDg8}¿UžÍ9y@‰®ÖŸXPªB9¿?Ð;¹žÔ=~ ²?䠂ᓥ±?¤ÈíD;™3?sâ¶=}"Ø?Æffffff?¯Ë':)Çz?·KƧ?ÀË)^ž	øø@¶TzáG®@D]p£×
=@ØbMÒò?ïquŽ!–S?¾±Ä2ÊW¨@ᰉ 'R?ÑÅÖ8†YKWq1
¿@jåq¯?5ðX?ʬ4è1Äò=Qø;?ãÏdýÉ>?œn
¨V˜?p¡'=v1X?Ð
quŽ"?¤SŽóMj?yÎ_oÒ ?²ÃÉîËû¿ÑϪ͞ƒä?ÔÚQÎ@µÖ®zá@:
=p£×@t¼j~ùÛ?ä¬Ùè>B[?¼'ÑN;Í6@:Cþ\'Ñ?ʹõY³Ð}I̸²€@'ÒìȖc?€R1?ÏIè="Q†<C‹¿?á?‹ÛQY?'‹ì‡Ó?Psò=\ŸØ¿âE¡ÊÀƒ?©ÀëíúCþ¿pË)^ž	?¶+jçÕfÏøø@²ùÜ(õ@>
=p£×
@9XbMÓ?ìÇË)^ž?ÅY³Ð|"¶@4‡ü¹#£?Ô¯O
"M(ƒcÁK¤€@ceJÐZ>U®?Òù‹nâ›X=U¯?âv"c9$?˜³èWö>¿?j'~=y4¿¼j~ùÛ"Ñ?«‹¬q²–¿»)^žš?½Òñ©ûçmøø@´ì'ë…¸@FìÌÌÌÌÍ@$Ý/ ?ìÑ·Xâ?ÁJôðØDÐ@¾«6z'?×.Hè§çO·ã¡€@ŒQ*%ŸA«?π2³Ér'<Ôu<?ãí'Üi€€?–O+6d–?b§=k…x?ÔëíúCþ]?¾óMjO¿»Í5¨Xy>?Ìq²•éâøø@´'™™™™š@U-p£×
=@ÊÀƒn˜?Õaä÷eý‹@çl‹C•?äšÔ,<žíQ¿ºQI@3ú@aAõµ¯?«3Žqžá=ð$?èõò$ö¨?"S3{$?ˆèå=w`À?Ÿò䎊qÞ?«À6âë¿ÎOv_Ø­¬?À}¿HÌøø@·põ\)@EÁG®zá@$Ý/?îîcŠ	?¼‹C•%@Öð¸»?ËP°ò{²ÿ3OÙ¨@Œ"¡*ÿÿs@®Œ?Ø,u2_f=+&?â†ËÜ6ø? }æñÍH"?b"M=‰u"¿æIQ'©"?·ÈK]Ìcñ¿ÏØ­«ŸU›?Ð6âëCøø@´/…¸Qì@Rp£×
=q@)ûçl‹D?ç¸Që…?Úi­BÃÉï@$¨ÁTɆ?ãjçÕfÏBUñR¡ˆ@‡u­"‹@ÎC ?Ô_p«çp<Ù4F?âÔb>¨K'?•g5Ý÷0g?`µ'=iýÐ?•›=ÈK^?¿ƒ{J#9Á¿Ïâ'@·€4?Íà
quŽøø@³^èõ\@^ÜÌÌÌÌÍ@"t¼j?퐖»˜Çã?Ð	ԕ*™@u'»0?ÝL˜_ö"+¬ŠÁ4G€@܆ô¾p?ÞÎ?ÑÔªð´Ë<±B|?ᧁß=½¦?"^³Yç±?B;=Mf€¿Ù`A‰7KÇ?¤Fs×Ûõ¿Ñ–R½<6?Ê×süPHøø@³'ë…¸@4Y™™™™š@JÀƒn˜?'ˆÎp:û?¿·éùrG@¶"FsØ?Ü_ö"Ft('	©N*€@‹÷@Y¿:A™?ÎXý^•Å<´Ù?ã0µD?•Ö´|ët?móG=oÅØ?m}¿H˒?±ä÷eýŠÛ¿×•$Ý/?Ãçl‹C•øø@µE¸Qì@Cã×
=p¤@ÎÙ‡+?æ™0¾
í)?˯·éùr@Np:û~'?àcŠ	ÞFªÑ&@l·NÀ"¼>èkM?ɦ	èa=¿£?áíPƒƒ¶6?šÎž«s®?j½ú=†#¿Âñ©ûçl‹?¨*™0¾
í¿àƒn—P?¸1&éxÔþøø@´'Ç®zá@AO\(õ@
Oß;dZ?ðö"FsØ?»)^žš@Çü¹#¢œ?Ìýó¶E¡Ë2m5ø€@9ÿ¿*v@A%'?Ðú9qˆä­<ڎ~?â؄óÙ?™Æz< ž?kŽi=‡±T¿Òe+ÓÃa?«=ÈK]Ì¿âù	k¹Œ~?ÀA‰7Kƨ¿"ýó¶E¡Ë?Ó±[W>«6@¶
¸Që…@DU\(ö@?âj~ùÛ"Ñ?É²•éá±@FÜ]cˆf?Ó_oÒòå

==> anc/Table_C2.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  116 / length of dimension 1                          NAXIS2  =                  102 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   16 / number of table fields                         TTYPE1  = 'Gaia_DR3_ID'                                                         TFORM1  = 'K       '                                                            TNULL1  =               999999                                                  TTYPE2  = 'GALAH_DR3_ID'                                                        TFORM2  = 'K       '                                                            TNULL2  =               999999                                                  TTYPE3  = 'period  '                                                            TFORM3  = 'D       '                                                            TUNIT3  = 'd       '                                                            TTYPE4  = 'period_error'                                                        TFORM4  = 'E       '                                                            TUNIT4  = 'd       '                                                            TTYPE5  = 'eccentricity'                                                        TFORM5  = 'D       '                                                            TTYPE6  = 'eccentricity_error'                                                  TFORM6  = 'E       '                                                            TTYPE7  = 'MWD     '                                                            TFORM7  = 'D       '                                                            TTYPE8  = 'MWD_error'                                                           TFORM8  = 'D       '                                                            TTYPE9  = 'M1      '                                                            TFORM9  = 'D       '                                                            TUNIT9  = 'solMass '                                                            TTYPE10 = 'M1_error'                                                            TFORM10 = 'D       '                                                            TUNIT10 = 'solMass '                                                            TTYPE11 = 'Fe_H    '                                                            TFORM11 = 'E       '                                                            TTYPE12 = 'Fe_H_error'                                                          TFORM12 = 'D       '                                                            TTYPE13 = 'Ba_Fe   '                                                            TFORM13 = 'D       '                                                            TTYPE14 = 'Ba_Fe_error'                                                         TFORM14 = 'D       '                                                            TTYPE15 = 'Y_Fe    '                                                            TFORM15 = 'D       '                                                            TTYPE16 = 'Y_Fe_error'                                                          TFORM16 = 'D       '                                                            EXTNAME = 'Joined  '                                                            TCOMM1  = 'GALAH identifier'                                                    TUCD1   = 'meta.id '                                                            TCOMM2  = 'Age estimate BSTEP-Mod.'                                             TUCD2   = 'time.age'                                                            TUTYP2  = 'stc:AstroCoords.Position3D.Value3.C1'                                TCOMM3  = '1-sigma uncertainty of age_bstep'                                    TUCD3   = 'stat.error;stat.stdev;time.age'                                      TUTYP3  = 'stc:AstroCoords.Position3D.Error3.C1'                                TCOMM4  = '16 percentile value for age_bstep'                                   TUCD4   = 'stat.error;stat.min;time.age'                                        TUTYP4  = 'stc:AstroCoords.Position3D.Value3.C2'                                TCOMM5  = '50 percentile value for age_bstep'                                   TUCD5   = 'stat.error;stat.median;time.age'                                     TUTYP5  = 'stc:AstroCoords.Position3D.Error3.C2'                                TCOMM6  = '84 percentile value for age_bstep'                                   TUCD6   = 'stat.error;stat.max;time.age'                                        TCOMM7  = 'Actual stellar mass after mass loss BSTEP-Mod.'                      TUCD7   = 'phys.mass'                                                           TCOMM8  = '1-sigma uncertainty of m_act_bstep'                                  TUCD8   = 'stat.error;stat.stdev;phys.mass'                                     TUTYP8  = 'stc:AstroCoords.Velocity3D.Value3.C1'                                TCOMM9  = '16 percentile value for m_act_bstep'                                 TUCD9   = 'stat.error;stat.min;phys.mass'                                       TUTYP9  = 'stc:AstroCoords.Velocity3D.Error3.C1'                                TCOMM10 = '50 percentile value for m_act_bstep'                                 TUCD10  = 'stat.error;stat.median;phys.mass'                                    TUTYP10 = 'stc:AstroCoords.Velocity3D.Value3.C2'                                TCOMM11 = '84 percentile value for m_act_bstep'                                 TUCD11  = 'stat.error;stat.max;phys.mass'                                       TUTYP11 = 'stc:AstroCoords.Velocity3D.Error3.C2'                                TCOMM12 = 'Initial stellar mass BSTEP-Mod.'                                     TUCD12  = 'phys.mass'                                                           TUTYP12 = 'stc:AstroCoords.Velocity3D.Value3.C2'                                TCOMM13 = '1-sigma uncertainty of m_ini_bstep'                                  TUCD13  = 'stat.error;stat.stdev;phys.mass'                                     TUTYP13 = 'stc:AstroCoords.Velocity3D.Error3.C2'                                TCOMM14 = '16 percentile value for m_ini_bstep'                                 TUCD14  = 'stat.error;stat.min;phys.mass'                                       TCOMM15 = '50 percentile value for m_ini_bstep'                                 TUCD15  = 'stat.error;stat.median;phys.mass'                                    TCOMM16 = '84 percentile value for m_ini_bstep'                                 TUCD16  = 'stat.error;stat.max;phys.mass'                                       TCOMM17 = 'Stellar Radius BSTEP-Mod.'                                           TUCD17  = 'phys.size.radius'                                                    TCOMM18 = '1-sigma uncertainty of radius_bstep'                                 TUCD18  = 'stat.error;stat.stdev;phys.size.radius'                              TCOMM19 = '16 percentile value for radius_bstep'                                TUCD19  = 'stat.error;stat.min;phys.size.radius'                                TCOMM20 = '50 percentile value for radius_bstep'                                TUCD20  = 'stat.error;stat.median;phys.size.radius'                             TCOMM21 = '84 percentile value for radius_bstep'                                TUCD21  = 'stat.error;stat.max;phys.size.radius'                                TCOMM22 = 'Probability to be a red clump star (1.0) or not (0.0) BSTEP-Mod.'    TUCD22  = 'stat.probability'                                                    TCOMM23 = '1-sigma uncertainty of is_redclump_bstep'                            TUCD23  = 'stat.error;stat.stdev;stat.probability'                              TCOMM24 = '16 percentile value for is_redclump_bstep'                           TUCD24  = 'stat.error;stat.min;stat.probability'                                TCOMM25 = '50 percentile value for is_redclump_bstep'                           TUCD25  = 'stat.error;stat.median;stat.probability'                             TCOMM26 = '84 percentile value for is_redclump_bstep'                           TUCD26  = 'stat.error;stat.max;stat.probability'                                TCOMM27 = 'Distance BSTEP-Mod.'                                                 TUCD27  = 'pos.distance'                                                        TCOMM28 = '1-sigma uncertainty of distance_bstep'                               TUCD28  = 'stat.error;stat.stdev;pos.distance'                                  TCOMM29 = '16 percentile value for distance_bstep'                              TUCD29  = 'stat.error;stat.min;pos.distance'                                    TCOMM30 = '50 percentile value for distance_bstep'                              TUCD30  = 'stat.error;stat.median;pos.distance'                                 TCOMM31 = '84 percentile value for distance_bstep'                              TUCD31  = 'stat.error;stat.max;pos.distance'                                    TCOMM32 = 'Extinction E(B-V) BSTEP-Mod.'                                        TUCD32  = 'phys.absorption.gal'                                                 TCOMM33 = '1-sigma uncertainty of ebv_bstep'                                    TUCD33  = 'stat.error;stat.stdev;phys.absorption.gal'                           TCOMM34 = '16 percentile value for ebv_bstep'                                   TUCD34  = 'stat.error;stat.min;phys.absorption.gal'                             TCOMM35 = '50 percentile value for ebv_bstep'                                   TUCD35  = 'stat.error;stat.median;phys.absorption.gal'                          TCOMM36 = '84 percentile value for ebv_bstep'                                   TUCD36  = 'stat.error;stat.max;phys.absorption.gal'                             TUTYP36 = 'stc:AstroCoords.Velocity3D.Value3.C3'                                TCOMM37 = 'Effective Temperature BSTEP-Mod.'                                    TUCD37  = 'phys.temperature.effective'                                          TUTYP37 = 'stc:AstroCoords.Velocity3D.Error3.C3'                                TCOMM38 = '1-sigma uncertainty of teff_bstep'                                   TUCD38  = 'stat.error;stat.stdev;phys.temperature.effective'                    TUTYP38 = 'stc:AstroCoords.Position2D.Value2.C1'                                TCOMM39 = '16 percentile value for teff_bstep'                                  TUCD39  = 'stat.error;stat.min;phys.temperature.effective'                      TUTYP39 = 'stc:AstroCoords.Position2D.Value2.C2'                                TCOMM40 = '50 percentile value for teff_bstep'                                  TUCD40  = 'stat.error;stat.median;phys.temperature.effective'                   TUTYP40 = 'stc:AstroCoords.Position2D.Value2.C1'                                TCOMM41 = '84 percentile value for teff_bstep'                                  TUCD41  = 'stat.error;stat.max;phys.temperature.effective'                      TUTYP41 = 'stc:AstroCoords.Position2D.Value2.C2'                                TCOMM42 = 'Surface gravity BSTEP-Mod.'                                          TUCD42  = 'phys.gravity'                                                        TCOMM43 = '1-sigma uncertainty of logg_bstep'                                   TUCD43  = 'stat.error;stat.stdev;phys.gravity'                                  TCOMM44 = '16 percentile value for logg_bstep'                                  TUCD44  = 'stat.error;stat.min;phys.gravity'                                    TCOMM45 = '50 percentile value for logg_bstep'                                  TUCD45  = 'stat.error;stat.median;phys.gravity'                                 TCOMM46 = '84 percentile value for logg_bstep'                                  TUCD46  = 'stat.error;stat.max;phys.gravity'                                    TCOMM47 = 'Surface effective [M/H] BSTEP-Mod.'                                  TUCD47  = 'phys.abund'                                                          TCOMM48 = '1-sigma uncertainty of meh_act_bstep'                                TUCD48  = 'stat.error;stat.stdev;phys.abund'                                    TCOMM49 = '16 percentile value for meh_act_bstep'                               TUCD49  = 'stat.error;stat.min;phys.abund'                                      TCOMM50 = '50 percentile value for meh_act_bstep'                               TUCD50  = 'stat.error;stat.median;phys.abund'                                   TCOMM51 = '84 percentile value for meh_act_bstep'                               TUCD51  = 'stat.error;stat.max;phys.abund'                                      TCOMM52 = 'Intial effective metallicity [M/H] from isochrones BSTEP-Mod.'       TUCD52  = 'phys.abund'                                                          TCOMM53 = '1-sigma uncertainty of meh_ini_bstep'                                TUCD53  = 'stat.error;stat.stdev;phys.abund'                                    TCOMM54 = '16 percentile value for meh_ini_bstep'                               TUCD54  = 'stat.error;stat.min;phys.abund'                                      TCOMM55 = '50 percentile value for meh_ini_bstep'                               TUCD55  = 'stat.error;stat.median;phys.abund'                                   TCOMM56 = '84 percentile value for meh_ini_bstep'                               TUCD56  = 'stat.error;stat.max;phys.abund'                                      TCOMM57 = 'log(Luminosity L/L_sun)'                                             TUCD57  = 'phys.luminosity'                                                     TCOMM58 = '1-sigma uncertainty of log_lum_bstep'                                TUCD58  = 'stat.error;stat.stdev;phys.luminosity'                               TCOMM59 = '16 percentile value for log_lum_bstep'                               TUCD59  = 'stat.error;stat.min;phys.luminosity'                                 TCOMM60 = '50 percentile value for log_lum_bstep'                               TUCD60  = 'stat.error;stat.median;phys.luminosity'                              TCOMM61 = '84 percentile value for log_lum_bstep'                               TUCD61  = 'stat.error;stat.max;phys.luminosity'                                 TCOMM62 = 'Absolute Magnitude 2MASS J'                                          TUCD62  = 'phot.mag;em.IR.K'                                                    TCOMM63 = '1-sigma uncertainty of abs_j_bstep'                                  TUCD63  = 'stat.error;stat.stdev;phot.mag;em.IR.K'                              TCOMM64 = '16 percentile value for abs_j_bstep'                                 TUCD64  = 'stat.error;stat.min;phot.mag;em.IR.K'                                TCOMM65 = '50 percentile value for abs_j_bstep'                                 TUCD65  = 'stat.error;stat.median;phot.mag;em.IR.K'                             TCOMM66 = '84 percentile value for abs_j_bstep'                                 TUCD66  = 'stat.error;stat.max;phot.mag;em.IR.K'                                TCOMM67 = 'Absolute Magnitude 2MASS Ks'                                         TUCD67  = 'phot.mag;em.IR.J'                                                    DATE-HDU= '2023-09-13T08:21:42'                                                 STILVERS= '4.0-5   '                                                            STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter'                          TCOMM68 = '1-sigma uncertainty of abs_ks_bstep'                                 TUCD68  = 'stat.error;stat.stdev;phot.mag;em.IR.J'                              TCOMM69 = '16 percentile value for abs_ks_bstep'                                TUCD69  = 'stat.error;stat.min;phot.mag;em.IR.J'                                TCOMM70 = '50 percentile value for abs_ks_bstep'                                TUCD70  = 'stat.error;stat.median;phot.mag;em.IR.J'                             TCOMM71 = '84 percentile value for abs_ks_bstep'                                TUCD71  = 'stat.error;stat.max;phot.mag;em.IR.J'                                TCOMM72 = 'Single-ionised Sc2 atomic abundance (final, 1D-LTE)'                 TUCD72  = 'phys.abund'                                                          TCOMM73 = 'Uncertainty Sc2_fe'                                                  TUCD73  = 'stat.error;phys.abund'                                               TCOMM74 = 'Bitmask of used Sc2 ind lines'                                       TUCD74  = 'meta.number'                                                         TCOMM75 = 'Quality flag of Sc2_fe'                                              TUCD75  = 'meta.code.qual,stat.fit'                                             TCOMM76 = 'Neutral Ti atomic abundance (final, 1D-LTE)'                         TUCD76  = 'phys.abund'                                                          TCOMM77 = 'Uncertainty Ti_fe'                                                   TUCD77  = 'stat.error;phys.abund'                                               TCOMM78 = 'Bitmask of used Ti ind lines'                                        TUCD78  = 'meta.number'                                                         TCOMM79 = 'Quality flag of Ti_fe'                                               TUCD79  = 'meta.code.qual,stat.fit'                                             TCOMM80 = 'Single-ionised Ti2 atomic abundance (final, 1D-LTE)'                 TUCD80  = 'phys.abund'                                                          TCOMM81 = 'Uncertainty Ti2_fe'                                                  TUCD81  = 'stat.error;phys.abund'                                               TCOMM82 = 'Bitmask of used Ti2 ind lines'                                       TUCD82  = 'meta.number'                                                         TCOMM83 = 'Quality flag of Ti2_fe'                                              TUCD83  = 'meta.code.qual,stat.fit'                                             TCOMM84 = 'Neutral V atomic abundance (final, 1D-LTE)'                          TUCD84  = 'phys.abund'                                                          TCOMM85 = 'Uncertainty V_fe'                                                    TUCD85  = 'stat.error;phys.abund'                                               TCOMM86 = 'Bitmask of used V ind lines'                                         TUCD86  = 'meta.number'                                                         TCOMM87 = 'Quality flag of V_fe'                                                TUCD87  = 'meta.code.qual,stat.fit'                                             TCOMM88 = 'Neutral Cr atomic abundance (final, 1D-LTE)'                         TUCD88  = 'phys.abund'                                                          TCOMM89 = 'Uncertainty Cr_fe'                                                   TUCD89  = 'stat.error;phys.abund'                                               TCOMM90 = 'Bitmask of used Cr ind lines'                                        TUCD90  = 'meta.number'                                                         TCOMM91 = 'Quality flag of Cr_fe'                                               TUCD91  = 'meta.code.qual,stat.fit'                                             TCOMM92 = 'Single-ionised Cr2 atomic abundance (final, 1D-LTE)'                 TUCD92  = 'phys.abund'                                                          TCOMM93 = 'Uncertainty Cr2_fe'                                                  TUCD93  = 'stat.error;phys.abund'                                               TCOMM94 = 'Bitmask of used Cr2 ind lines'                                       TUCD94  = 'meta.number'                                                         TCOMM95 = 'Quality flag of Cr2_fe'                                              TUCD95  = 'meta.code.qual,stat.fit'                                             TCOMM96 = 'Neutral Mn atomic abundance (final, 1D-NLTE)'                        TUCD96  = 'phys.abund'                                                          TCOMM97 = 'Uncertainty Mn_fe'                                                   TUCD97  = 'stat.error;phys.abund'                                               TCOMM98 = 'Bitmask of used Mn ind lines'                                        TUCD98  = 'meta.number'                                                         TCOMM99 = 'Quality flag of Mn_fe'                                               TUCD99  = 'meta.code.qual,stat.fit'                                             TCOMM100= 'Neutral Co atomic abundance (final, 1D-LTE)'                         TUCD100 = 'phys.abund'                                                          TCOMM101= 'Uncertainty Co_fe'                                                   TUCD101 = 'stat.error;phys.abund'                                               TCOMM102= 'Bitmask of used Co ind lines'                                        TUCD102 = 'meta.number'                                                         TCOMM103= 'Quality flag of Co_fe'                                               TUCD103 = 'meta.code.qual,stat.fit'                                             TCOMM104= 'Neutral Ni atomic abundance (final, 1D-LTE)'                         TUCD104 = 'phys.abund'                                                          TCOMM105= 'Uncertainty Ni_fe'                                                   TUCD105 = 'stat.error;phys.abund'                                               TCOMM106= 'Bitmask of used Ni ind lines'                                        TUCD106 = 'meta.number'                                                         TCOMM107= 'Quality flag of Ni_fe'                                               TUCD107 = 'meta.code.qual,stat.fit'                                             TCOMM108= 'Neutral Cu atomic abundance (final, 1D-LTE)'                         TUCD108 = 'phys.abund'                                                          TCOMM109= 'Uncertainty Cu_fe'                                                   TUCD109 = 'stat.error;phys.abund'                                               TCOMM110= 'Bitmask of used Cu ind lines'                                        TUCD110 = 'meta.number'                                                         TCOMM111= 'Quality flag of Cu_fe'                                               TUCD111 = 'meta.code.qual,stat.fit'                                             TCOMM112= 'Neutral Zn atomic abundance (final, 1D-LTE)'                         TUCD112 = 'phys.abund'                                                          TCOMM113= 'Uncertainty Zn_fe'                                                   TUCD113 = 'stat.error;phys.abund'                                               TCOMM114= 'Bitmask of used Zn ind lines'                                        TUCD114 = 'meta.number'                                                         TCOMM115= 'Quality flag of Zn_fe'                                               TUCD115 = 'meta.code.qual,stat.fit'                                             TCOMM116= 'Neutral Rb atomic abundance (final, 1D-LTE)'                         TUCD116 = 'phys.abund'                                                          TCOMM117= 'Uncertainty Rb_fe'                                                   TUCD117 = 'stat.error;phys.abund'                                               TCOMM118= 'Bitmask of used Rb ind lines'                                        TUCD118 = 'meta.number'                                                         TCOMM119= 'Quality flag of Rb_fe'                                               TUCD119 = 'meta.code.qual,stat.fit'                                             TCOMM120= 'Neutral Sr atomic abundance (final, 1D-LTE)'                         TUCD120 = 'phys.abund'                                                          TCOMM121= 'Uncertainty Sr_fe'                                                   TUCD121 = 'stat.error;phys.abund'                                               TCOMM122= 'Bitmask of used Sr ind lines'                                        TUCD122 = 'meta.number'                                                         TCOMM123= 'Quality flag of Sr_fe'                                               TUCD123 = 'meta.code.qual,stat.fit'                                             TCOMM124= 'Neutral Y atomic abundance (final, 1D-LTE)'                          TUCD124 = 'phys.abund'                                                          TCOMM125= 'Uncertainty Y_fe'                                                    TUCD125 = 'stat.error;phys.abund'                                               TCOMM126= 'Bitmask of used Y ind lines'                                         TUCD126 = 'meta.number'                                                         TCOMM127= 'Quality flag of Y_fe'                                                TUCD127 = 'meta.code.qual,stat.fit'                                             TCOMM128= 'Neutral Zr atomic abundance (final, 1D-LTE)'                         TUCD128 = 'phys.abund'                                                          TCOMM129= 'Uncertainty Zr_fe'                                                   TUCD129 = 'stat.error;phys.abund'                                               TCOMM130= 'Bitmask of used Zr ind lines'                                        TUCD130 = 'meta.number'                                                         TCOMM131= 'Quality flag of Zr_fe'                                               TUCD131 = 'meta.code.qual,stat.fit'                                             TCOMM132= 'Neutral Mo atomic abundance (final, 1D-LTE)'                         TUCD132 = 'phys.abund'                                                          TCOMM133= 'Uncertainty Mo_fe'                                                   TUCD133 = 'stat.error;phys.abund'                                               TCOMM134= 'Bitmask of used Mo ind lines'                                        TUCD134 = 'meta.number'                                                         TCOMM135= 'Quality flag of Mo_fe'                                               TUCD135 = 'meta.code.qual,stat.fit'                                             TCOMM136= 'Neutral Ru atomic abundance (final, 1D-LTE)'                         TUCD136 = 'phys.abund'                                                          TCOMM137= 'Uncertainty Ru_fe'                                                   TUCD137 = 'stat.error;phys.abund'                                               TCOMM138= 'Bitmask of used Ru ind lines'                                        TUCD138 = 'meta.number'                                                         TCOMM139= 'Quality flag of Ru_fe'                                               TUCD139 = 'meta.code.qual,stat.fit'                                             TCOMM140= 'Single-ionised Ba atomic abundance (final, 1D-NLTE)'                 TUCD140 = 'phys.abund'                                                          TCOMM141= 'Uncertainty Ba_fe'                                                   TUCD141 = 'stat.error;phys.abund'                                               TCOMM142= 'Bitmask of used Ba ind lines'                                        TUCD142 = 'meta.number'                                                         TCOMM143= 'Quality flag of Ba_fe'                                               TUCD143 = 'meta.code.qual,stat.fit'                                             TCOMM144= 'Single-ionised La atomic abundance (final, 1D-LTE)'                  TUCD144 = 'phys.abund'                                                          TCOMM145= 'Uncertainty La_fe'                                                   TUCD145 = 'stat.error;phys.abund'                                               TCOMM146= 'Bitmask of used La ind lines'                                        TUCD146 = 'meta.number'                                                         TCOMM147= 'Quality flag of La_fe'                                               TUCD147 = 'meta.code.qual,stat.fit'                                             TCOMM148= 'Single-ionised Ce atomic abundance (final, 1D-LTE)'                  TUCD148 = 'phys.abund'                                                          TCOMM149= 'Uncertainty Ce_fe'                                                   TUCD149 = 'stat.error;phys.abund'                                               TCOMM150= 'Bitmask of used Ce ind lines'                                        TUCD150 = 'meta.number'                                                         TCOMM151= 'Quality flag of Ce_fe'                                               TUCD151 = 'meta.code.qual,stat.fit'                                             TCOMM152= 'Single-ionised Nd atomic abundance (final, 1D-LTE)'                  TUCD152 = 'phys.abund'                                                          TCOMM153= 'Uncertainty Nd_fe'                                                   TUCD153 = 'stat.error;phys.abund'                                               TCOMM154= 'Bitmask of used Nd ind lines'                                        TUCD154 = 'meta.number'                                                         TCOMM155= 'Quality flag of Nd_fe'                                               TUCD155 = 'meta.code.qual,stat.fit'                                             TCOMM156= 'Single-ionised Sm atomic abundance (final, 1D-LTE)'                  TUCD156 = 'phys.abund'                                                          TCOMM157= 'Uncertainty Sm_fe'                                                   TUCD157 = 'stat.error;phys.abund'                                               TCOMM158= 'Bitmask of used Sm ind lines'                                        TUCD158 = 'meta.number'                                                         TCOMM159= 'Quality flag of Sm_fe'                                               TUCD159 = 'meta.code.qual,stat.fit'                                             TCOMM160= 'Single-ionised Eu atomic abundance (final, 1D-LTE)'                  TUCD160 = 'phys.abund'                                                          TCOMM161= 'Uncertainty Eu_fe'                                                   TUCD161 = 'stat.error;phys.abund'                                               TCOMM162= 'Bitmask of used Eu ind lines'                                        TUCD162 = 'meta.number'                                                         TCOMM163= 'Quality flag of Eu_fe'                                               TUCD163 = 'meta.code.qual,stat.fit'                                             TCOMM164= 'Right Ascension Gaia DR2'                                            TUCD164 = 'pos.eq.ra;meta.main'                                                 TCOMM165= 'Declination Gaia DR2'                                                TUCD165 = 'pos.eq.dec;meta.main'                                                TCOMM166= 'propagated from Gaia DR2'                                            TUCD166 = 'pos.parallax'                                                        TCOMM167= 'propagated from Gaia DR2'                                            TUCD167 = 'stat.error;pos.parallax'                                             TCOMM168= 'propagated from 2018AJ....156...58B'                                 TUCD168 = 'pos.distance'                                                        TCOMM169= 'propagated from 2018AJ....156...58B'                                 TUCD169 = 'stat.error;stat.min;pos.distance'                                    TCOMM170= 'propagated from 2018AJ....156...58B'                                 TUCD170 = 'stat.error;stat.max;pos.distance'                                    TCOMM171= 'propagated from 2018AJ....156...58B'                                 TUCD171 = 'stat.fit.param;pos.distance'                                         TCOMM172= 'Best-method radial velocity from GALAH spectra'                      TUCD172 = 'spect.dopplerVeloc.opt'                                              TCOMM173= 'Uncertainty of rv_galah'                                             TUCD173 = 'stat.error;spect.dopplerVeloc.opt'                                   TCOMM174= 'propagated from Gaia DR2'                                            TUCD174 = 'spect.dopplerVeloc.opt'                                              TCOMM175= 'propagated from Gaia DR2'                                            TUCD175 = 'stat.error;spect.dopplerVeloc.opt'                                   TCOMM176= 'eduction pipeline quality flag'                                      TUCD176 = 'meta.code.qual;'                                                     TCOMM177= 'SFD extinction value'                                                TUCD177 = 'phys.absorption.gal'                                                 TCOMM178= 'Average SNR/px CCD1'                                                 TUCD178 = 'stat.snr'                                                            TCOMM179= 'Average SNR/px CCD2'                                                 TUCD179 = 'stat.snr'                                                            TCOMM180= 'Average SNR/px CCD3'                                                 TUCD180 = 'stat.snr'                                                            TCOMM181= 'Average SNR/px CCD4'                                                 TUCD181 = 'stat.snr'                                                            TCOMM182= 'GUESS reduction pipeline quality flag'                               TUCD182 = 'meta.code.qual,stat.fit'                                             TCOMM183= 'V magnitude estimated from 2MASS J and Ks mag'                       TUCD183 = 'phot.mag'                                                            TCOMM184= 'propagated from 2MASS'                                               TUCD184 = 'phot.mag;em.IR.J'                                                    TCOMM185= 'propagated from 2MASS'                                               TUCD185 = 'stat.error;phot.mag;em.IR.J'                                         TCOMM186= 'propagated from 2MASS'                                               TUCD186 = 'phot.mag;em.IR.H'                                                    TCOMM187= 'propagated from 2MASS'                                               TUCD187 = 'stat.error;phot.mag;em.IR.H'                                         TCOMM188= 'propagated from 2MASS'                                               TUCD188 = 'phot.mag;em.IR.K'                                                    TCOMM189= 'propagated from 2MASS'                                               TUCD189 = 'stat.error;phot.mag;em.IR.K'                                         TCOMM190= 'propagated from 2MASS ph_qual'                                       TUCD190 = 'meta.code.qual;phot'                                                 TCOMM191= 'propagated from AllWISE'                                             TUCD191 = 'phot.mag;em.IR.4-8um'                                                TCOMM192= 'propagated from AllWISE'                                             TUCD192 = 'stat.error;phot.mag'                                                 TCOMM193= 'propagated from AllWISE ph_qual'                                     TUCD193 = 'meta.code.qual;phot'                                                 TCOMM194= 'Used Ks band extinction'                                             TUCD194 = 'phys.absorption.gal'                                                 TCOMM195= 'Uncertainty of a_ks'                                                 TUCD195 = 'stat.error,phys.absorption.gal'                                      TCOMM196= 'Used Bolometric Correction for Ks band'                              TUCD196 = 'phot.mag.bc;em.IR.K'                                                 TCOMM197= 'propagated from Gaia DR2'                                            TUCD197 = 'stat.error'                                                          END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             YÑÝPr€›☓ @o¨ô¹ÆÑØ?'i%?¾€ž't-ã=‡-<?ãè_ÐJ0?Ÿ;dZ¬?ìí?U˜åb?¢~ùÛ"Ðè¾ðp?²@›©lz?÷R֔záH?²!Qà?ô™ç%?¹®§UŠ{±\;PhX€›Bü^Šá@†	O"Ÿ‡>@£E´?Û¡^Õm=jáå?ãÃb(?ž;âÏò?ìUf;yí_?¥	§¤·¼ ¿??´DµÃEª?ö‡ë"záH?²pýv/p,?ê#ô}?ºQGÜC²D1\ˆ†¬•ê«@Šuýú,¸AGžs?±½	²£Ñ<­?`?âò\=îx?"ørmæ?îB¬äU?¬¬1&éx¾Š×P?».æbö?ô"záH?ÁHŒóN?ñøØuº¥¡?ÊîÐ20¿	@}
䀀¦·â¶@"í$܎YAAõÜ?³Y2ë†=†Y
?äÛ+4a0œ?œ
éÿ»?𢨦ȳ-?«¥ãS÷Îà¾àâà?½ö<YÿÓ
?ó"JzáH?¼q´ÄJÏ'?ôéâKŒÄ?ÅS‹1KÈóBAšaØ' }Îf¢@|bñË6Z?ÀæÖ?¦wÅO·G<}Aß?ã­SŠÁ'?'Ðå`A‰7?ïE©%Þ¿?¢° ě¥è¾†è?° È¡i¨?ó.záH?³;Uö	j?ó‰¾À1?»"÷ëÕBôZÌxò›qQ±÷@{HóUÍÅÄ@A)a?¨×jcV
1=!€4?㏘ú7i#?¦h›Œ¸á?îKÏIÝîÅ?®­e·£(@¾ï@?À!%&õí?òŸŠzáH?Â~+è,r?‹[4?˦Zy³²&LD21Ø›µÅ{§@réÍ?ß?êp«­=€€«?äž-èp—B? ôõ
¸?ðáË$LK>?®¸Që…¸¾…qP?¿¤Lð¬ì?ò,@"záH?ÁÛ	ùlf?ö‹ÔˆÎ?ËT¾":IÁO3—i2E€šþLçZN@o's!ŽÛ©>OÐ? ÏÞnßX<å[?ãG`|A™þ?†"Ì«>݋?íÖÌM9b?ŸŒÈ0À
 ¾¦Ð?¦ÜÔJïPÙ?ñó5"záH?¢ÓL¿£´?ó4ŽÌR?¨²½Ûì"ArdAЛ†F¾]@iØb3 'æ?jç?Æ
Ö!Ó=©—Ñ?äː!JÓc?£'÷Ó
Ô?ï|Ú?@?¤­Gm`# ¾›?°?² Ò0	9»?ñá۔záH?´Ý»Úp?òL»¿6^Ÿ?½-»æŸ—C¾9&º›ž¸FÄ@ˆçµšß‡ñAnñ8?²î¸´`ÏÎ<øßi?â\ö{?ˆÞô½±§?êÄH'(œ?šÕ¶þ¬Á@¾GÐ?±‡Î…Þã?ñÐהzáH?³èVÍS¬?ó1XÚDö?¼«ÚÍøJmñ'~ÿ€œ³¼€Å@Œ¼?r5U2A"«?ËÍ('Šôœ<§?ähváÞ¬É?ŠÄ÷ì5Gà?ï!?'eœ?¤9XbMоkBà?¯]x<<˜?𡍔záH?°Vêï	ñ?ðìu©åÌý?¶ý!8Ç«Š!ÎñÀĀ'†.'܉@Š»›8S]¶@—¡n?˜9†PW·<¡Át?âŽè:?2?î,˜å?튃¤‰Zö?žùÛ"Ðå`¾<à?²b‰º6'?îé"(õ?¶ˆ7ºå–?ñea‰É~??Àw,S12J3¡
x€'Arè@Š^«õ'!AL-?Ë_-=Áß=|g?äI"žˆ?›ä öð?î`ù›ne²?©‡+H¾€÷à?ºæÑt"à€?ìN$(õ?áÖfK6^?ñYóëi%?ÎB­"\\Žƒ¹m€'þ5x\•@qÝ~v¨Ëì?TyÇ?®v›ÂøëË=ZIX?ä²c"úÎh? ¹Û¤Öä?ðöS|sI×?£;	ç;Cð½¼ù€?¬s!¹XÒJ?éMî(õ?«s7²8»(?ï1pS{p?²ò«T±A"êÉ耀¦·ãx@€:Œé‹H@:'?Ð56Õ6¾=
"í?扮Õk?˜ú½ ßÞø?í?ޘ«Ô?ŸØ­«ŸU¾·D?±YI®ëU?è·´(õ?²)QX	ñ@?^²¥w?¹Þè$X'TgQ‰¹›|÷×é@€ºw·¾Z?œ*¨?»e̪œÿ<¡â:?â!áҏ?-œñ<îž?ìл:íš?£Iº^8½úÒ?º4†'·?ä­®(õ?«5Üyê?åíì†"ýÂ?̬=r%*Ko¼!Cø€‰‰Ð¡ú @yì£u‹Å@Ž"?Á×ï¶Æ=:?╭nã
?"‰a=2?뚌qdŠ?¨p€ã1ø¾¸QÀ?¹Ÿ½$=ñ¤?ãj(õ?ÀÝB'qÐ?ì>CC
$?ɱ£òaî$WÀ݀ù™î¨@ŠCZû3àQA4â?³Â-ßÇ=	=‰tù?ärw@Ý@?šËB‰Œ?ðâ¹%"ùã?§ÎÙ‡+=è€?³¼säW¤C?áß(õ?Àw}{øð?ð@yõÆVg?ÈXƒ¤ˆƒ0щ€'üϹ@€,̀3F?óœ?«ë[é)Ž<èI?ä	(­ûP? 4mÅÖ8†?î/iµ³‰?°õ\(ð½ûa@?Ã
ï£ñÄ{?ß0ÎQë… ?ɵ«éŒZ°?Ë$mG®€?Û¶9T9#SU±õ€wWVÇåÂ@‹¤
¸»vÏ@®ç>?ªeFîžR<òé?ä tꍧô?†'•p?-?í«ª+4?"¶E¡ÊÀp¾kà?¨ °qS?ÞíšQë… ?¦œ8¢ÎÛM?çj©¹ø))?®¢^è¤9¹@ˆB(.Y' ¹pÐê@'Úgðü?b¦?Í#¦¤"X<â9?áïsÀÁü?'Jð¿\£?èN8Ïy¼?˜r° ě°¾ž]Ð?°®àb™?ÛdîQë… ?³ukÂþZ?䡚bªžb?»òÂm»ñ-–ÅQå€UV
@@…­h["9A??à ë
r='?ä6`å?™¿œb¡µÈ?íÆ}W.¾¡?¨bMÒñ¨¾öh?»­gNl"5?Ø?€Që… ?¿ò%œ?ìe!Òn?È8Xi¹HÜ@'OÑ÷€'Zà[Ñ@f#·¥'?SWm?õžì=—º?åTdÜ"«?¡$(Ô4 ?ï,™û‹|¦?«Iº^0½Ê€?ºÁ{lh'ó?Ø#øQë… ?ÁÇö´Ô?ë¢N¹Ê?Ë5Dx98	JŠW©›'þ舍@uº6§%c?0©A?ÅŽ³ò ‰<¬k?ä´Ö¡aä÷?'/ðˆ"·Ø?ðÎ÷ŸÀÍ?¨Që…¸P½€?´;ŸuŸð?×õŽQë… ?¸ŒMñ'?è*7u€ö™?ÂÎQ‰0šJ¿¡1¥ˆË—§ä@rµ(u­>êÎ?Æ=³uÅ¢–<Mw?â1ö‡±9É?†¡aä÷eþ?鼩¼­wÁ?"«+pl¦Ð¾ÿÚ?©ŸÌ®œ®?Õ¬BQë… ?¦:¿Hð?ÞՓfv?®öM¼"XÛ¤›,+*ò@†ô÷Õ@ý£@ò#©?­¾–a×Ê=RZ?äªÚ3½œ®?š€If{_?ð½òܯ->?¨êÖ[z2€;Ì(?´Œš=8ð?Õ((Që… ?ºÔœ2Þ?âÜÁð|é¨?Ãþ¤/µU+>>i‹å€ˆù틆@rÔ5"!ÌÑ?¸?فª¨Ó}=Q1w?ð°¦—®Þ?°W)²€ñ,?îò›ÂÊò? -à
qp½ó¢À?µfTšÌ?É?"£×
@?»c/¯4+?žˆù5Ž(?Ät;íwB%
 ›Êc¦@'õɜmW@å'?ڙ…£"þ«=Šâœ?ê1…H©¼ý?´)Zl] m?ñ]â!‰z?ª~ùÛ"Ðཱྀ$Ð?¶åçòIëå?ÇîD£×
@?¹
Qºö݆?˜Á!¡ù6Ñ?…SþsãS·b±ˆÌJ‡"4@apéßk9>$;?Ð~
™ß=H,?㦓}æO?¤k¬÷Doœ?ìëW5²º?žvÈ´9X<Œ?¦­ÁÌ:}n?ÆÑ£×
@?£*Ég¶S÷?¢šÚqaò'?©Nòó²LK2
É"à›A‰M@‰|ÿZwP@…Þ?«mÅÃâø‡;³ L?ãPÊï$?†Û
Ø/×^?ì03÷ü4	?¡$Ý/ ½ô¿€?¬›¤ß¾^õ?ťأ×
@?¯©j7ü¨|?ß÷'-~?¶1o­M>õá:´€'‰5w‰ó@'C"ˆV?†QÕ?Õ߇m]-<
û^?览Ût´?'¼U†DR??í‡T¢Å«?£Z…‡"ݘ»¨?±•™ÎÞ_¬?¸eñG®€?µåž‰³'¿³ÿ.™3¢è?¿äw¢zèg,¸z•‰ˆ¦•î@"®¤>¾<?Æ°?Ö+ñøÁ<$™"?í]»œù j?¢¡/?ð`bÝYÍv?²Ðå`A‰<¾<N@?ÂoeÌB¢?¸aG®€?ȆÞÁn¿Þ²tÜ(õÀ?ٓ|ý"¥ðXÇðyÞ›XßCùâ@':çË?ÃÓß?Þ{™Ž/z<\:D?é»úëÄ	?žT.U}àÖ?ëT/[_¢?«Í5¨Xy8¾±ð ?ÅǞü$š+?·°ñG®€?ÈOaê"~p¿©œnáG®?ÙÚqá,-pJ»§1"–€šþW?E@oØbÒÀ\>¶Or?¸¼Q1°c<ǐ?ã8yÄ<h?Œ–‰Cá`?ëӃêëQ&?–¢
÷é¼ >JÀ?³gdßG?¶RG®€?» Hˆ@z?¿Or\)?É–ƒÚâWL87É7ú€šÍ,c¥ß@nqñßw?‰ê)?¶î&2Œþ=X£è?âö[¦ïÃr?›âCV–æ?ð¾õ¿÷ÙH?¢|µ0îp>·5Ð?µ‰+š>©Î?¦
\)?¿|·…Žx¿ÀT
¸Që€?Î*{öìLWÁ&J€'ˆ'GM@d·|¯S>ýý?£mùN®DÜ<šƒâ?áv¼ÿŸˆ?"¯O
"M?ëI¢¿èÑð?"#¨ž`ð>ƒ ?©aØÛü?£zb\)?¨l¹ÊÚ\œ¿°*~ÅÁ?²å¦TLvD"Ép€›X£§¨Ù@ŒéAi{ÈvA›¶N?²ÇÈɝÞÌ<õ²"?â°Ì¼Õ,?8ÅCk›?ëAnª^gÐ?£¶E¡ÊÀˆ¾êg?¿T'tË ø?›åŸR?ÜMÕòv?Ø産×
@?ÓÍÇyñª	-'i`'âDÀz‡@³Ò¢´7KB	6ø?Äy(Õg?<ÕBÓ?ê®Êî¦;i?žfDØw$û?ð¶hËCå?£Ì	Ž­€>e† ?²<Hc»Œ!?x¥¸R?¸`vÜ`A¿¸>
MäB?ÁùzPŏÇJºæ™ÛšþW?@€+2§ÿA.L?Êpã@¡=ÄFI?åi+<Ĭm?µâŽÕñ9?ñüì_¿¦|?³Oß;dX<úÔ?»¯#«üä?`p(õ?ÂÃãÂ@‡?Ôˆâ¬6??ÌÓW¦›EŸKÍY$g€›Aî€@ŠÎAÕµÉ=AMá¼?Þ¥õ&+Pö=+¾L?ñŪ.<Sm?³4?¢­>'?ï>+P/?«…¸Q눾Çä?¹qAœ=¸Æ¿ûZáG®?¼ùßÃ)Dx¿É´ÇA§§%?ÅÄ©†Z·N3?Ø2€ˆÐ{,¯(@rcs´Ihœ?¦
²?àÊë?\Ϧ=(V^?ëág#$È6?§Ê§Xžý‡?ë¯^ŽüÜ? ƒn—X¾¿«`?¹ìLCÚlÇ¿•uúáG®?ÀFúÉ6éø¿·î_Ħø?ȹ@H;ç@w!­€ø&'@k™—@.?{êÝ?¿®ûÈ$ƒá=Ïx?ä5'Ìö¾?Ÿ÷YhQ"2?ñ«•(Âö?²° ě¥è=ºwÀ?¾*"³Mr¿£‹­p£×?Å6äSØ?åhØ5ùÖl?Ðl»³XeÆR`E´€€ó¶±\@a¬
Ûµ }>'?ÃFߓ¯‹k='p"?áïç¨mr?œ¤ô@¯¹?íúM«5…m?¦Ðå`A‰8>‹#à?·šÔC-¿¤q½p£×?Á"4©ä­¿Òџ\(õÀ?РÉ{/[%YÓq@€›☒¦@~EŸJf—@%w•?ޒÅöÒ]½=)¢Â?è,¾¤ëÝ3?§<'W…øÓ?ò{ì«F<-?§
=p£×>™°?¯W^™Ì?E¿¥ž
p£×?²@̈́ûÌ(¿žÄ&ZÜá£?º[<1WVYªÑÉ߀UXƉ@Š
CÓ6ßCAx­1?åG å#!<Ɠ|?ë=êFZW?£Ö"³ž(?ï§G/Fÿ?ª*·&S¬è<(ø?¹&µ7å™N¿¥ß}p£×?À.~'ú$,¿¼µö!Ãlö?ȐŞ
"'	,ÞÙ½'âDÀz•@aØh?{Ë1>…m?È~¯óC—<ž@N?è"Äm'ºZ?bÔ
®¯«?ñä™Ýì? bMÒñª=–õ@?©k!Ò{Dÿ¦
p£×?¦FL™?¯Dÿ­Ë?®"M`fhÉUÅháõ€'çÛ@]@gÚÎÖ@'?´hV'<´'%?鴗·AJM?˜[TŠ›Ð?òGi¤?¦E¡ÊÀƒ½«—€?°RGc^»"¿§¼Ýp£×?°«Go ¿Ç+ð,áYR?·¬U=³8IV
¹K[šÍ,\Y@w»ŸÐºÉ>í8N?ÊæàŒ}D§<s܄?ç«Ñª'*?ž2 f<tû?ì:ÿT[™?šÔg¦Êð¾ U`?¯ä'VÑÒ¿§Ôp£×?±´ß…R¤:¿·ŽÄµ«T?¹%žäœB%Xð	†€›»—'À9@qX¤ÚK&ì@8i?ÕȑÙ"¶=Ç*š?ç­nã
?²>lLYtæ?ðß@Óõ@£?¨Ôýó¶E ¿?»("À½C¿¨€Ýp£×?»n¨ÔÞ8¿»~†+¢Ÿñ?Ä}²§Xk+KÆܙ0΀›ºäÛVè@rŒwqªê?ˆv?ÕÆ
×L©?=bô=?îžÇ1¾?¯\gÓMð?í#©whAA?¡ԀÛsX¾­à?±GGÍm®¿©Êp£×?´Æ!ªC¬4¿´'[°t?¾e4~ñiZ!F 
D›qQ±'´@ƒÒ¤¹ôÚù@Ž!Ø?àcY2©Kå=* ?æ€hۋ¬q? K<>u?ñAqjÐܼ?¦¥Üt¼%`?°¿Q\¾]鿪Ùp£×?²˜Û«÷¤¿ËpúÈ-&?ºþ­ðæV{	q'çÛIƒŸ@ˆÜˆâþÓA5Y?ÓD'=PýÇ?çÈÜä.?³¢Y[»èy?ìzhϸ?¢I$'I$½vm€?²€]8쿬šÍp£×?·ñHvì¿Î";cÿ]?ÁžŸ|öÒÖU"ºñ!#€ˆùìäd@ŽÄV«ä
pB#i?¯ŽŽ¹5=!xL?ét)ˆ;£?¡4¬¯öÓ1?ì;sí6?—l‹C•¾œhP?¬â𤼖ݿ®$p£×?ª6."'5¿·["š—?²li­ÐMIS;9m…€ˆ""4¬@V°BÎÝ<ã=ÊO?Ô‰DÝíK=(¤d?ò=¢ø½ì?¯w¯d9Ö?êÁ'6¢¼«? 6eß[x=´'€?±¶­Ú	çE¿®ÿ]p£×?·|›ï.O¿À¼³)]û±?Á?	|ï=%ÝQ
£'B1ü•@̐>è B2{½?×3c6q=>µÈ?î}2Æ%éŸ?ÀHñ
™¶ö?óÝì_{Ø8?°Ôýó¶E¨=¼E@?¶&˜Ó¯`¿¯EMp£×?¼+ã®aZ°¿¢IåË:L?ÅãôøOlBŁ5ì'žÜŸ|@eVó}Œ§?#ö?Ë*½‹Ò5ú=®WÊ?䛌¸à†¾?¦U⊤3Q?ð¥<áVV?¦È´9X`<X?²ù5%¿²ŒÞ¸Që€?¸ä߁X@¿Ù7_š?ÁÁôw$ðL<P¤Ò	ÍÁ@qÿˍ1?ƒ<ò?Óµ'ÅÞTk=L5à?ð"¾‰¬½?«†Lµ»8P?ó6C
 ŸÂ?µÝÝÝÝÝؾTw ?¿Ó€X,Dí¿´Dv¸Që€?ÂeÂîâ?Çg@Õm;H?˾ñ;ý†Ts­°+á›ô-l@~ݲ½PY?Ìa¾?ØÁW™Pl<ϔŒ?ðz—á2µ_?¢°¦üX«"?ñÆ1B'ÙJ?¥Ì	Ž ¾Ë ?³~>m?	÷¿´T&¸Që€?²~,ݸ]¿ÇÿaBÝK?ºfWêm¹ÍO3˜91Ÿˆ¹|¶@z"D•~Ÿ?Îé?ÄO_‹Ùé<þ<†?ï܃#5.?¯Qï¶Ü ?íçúm\Œ?¤É…ðoi@<ÒÜ?²  yO¿µ®¸Që€?·pŸ}p<ú?Â3ˆ€\P¶
ò,€'çŸ×ìæ@q¸åœìm?R"?Á¬rþᒆ=
ç>?ìL}´'m? KÂv1µ…?ð"'ZtP?§V²Ûє >¿{p?¶ù">™7Ž¿µ%¸Që€?À 'U†g"?ÖB
";ÎË?Èy¿Rãâ™\ë0S€¤B%šÖu@$iCF?ôé?ëªùmÆ=Š?ä½ÑææT?—uû.ßç\?ñ0Ï–§á?¡öqRšH`=¹À?«tC¼Ö'I¿··¸Që€?¬.>&ó¿Êu™­5#ß?³ÑÀ	zA]öi¿›X£§©@{iׂH'ø@"êà?ÁixÉøéw<Ξè?â'÷
èöÏ?œ2¨É¸EV?ëùOŒ½]}?ž	Ž­e·À¾É^ð?¶L©ñ—Âõ¿¸6¸Që€?ºRk¼ð¿ªÚ›£Gìo?Ãù9Ÿt,íU¸=‰ˆ¦zv @sž›H™Ð?¢M—?Äñ§==³ó=H4O?ã€ìúi¾
?œtBÇû­?í'uSo?žÑ·XÐ=¤Ú@?°ehÞEz¿¸P&¸Që€?³ß"¶ö/ö¿Ò[¾&+áÕ?¾HpÛÔº$D–™|›)$P7æ@iT`Ï^B"­$?º´)>gœÀ=Eg?ᰏêÄ.™?­Ä"`Ñ?ê¹CinË?£)ªà¯(༵Û?¾"Ý»"v÷¿¸Íæ¸Që€?Ç6~ÃãZ?ÂueG®€?Øiøóhú[eªa+s'Aº´39@‹é*¬¥}}AãÖñ?æRÙi¥Ès=ԛg?ïއ	t?ÀyšÑVŸ?óP'È¢?µvðû8¨=¡±@?½ý{!A)¿¹&F¸Që€?Æ+p|qG쿾£ð/$?Ñ5_w^`÷Xƒ±ÇúL§z@s‹>9ͬ@ÌÑ?Ç=Sљð=D¹š?åÀx–Ó?¡C|V'³Ì?òô,p?«ÄP¿íF€>jð?²'òª?¿¹PV¸Që€?·½Ä'ÀF¿§òÞKÀ?Átfü!ä'A/*›q$'À@‹á?qO©@XHr?ËÊZєie<Ä>R?àÖ\-'€x?‹.ßç[ÄL?çùÜ!"»‡?š^5?|í ¾@-`?º[LîÙN㿹½6¸Që€?ÃéÀ²á¸¿£ÁÊáG®?Ô.;[ò%^»*Ø€‰Å+@ˆ¡0I#åœ@c!?Óy€´5q<ræä?á‹õ׈²?†È´9Xb?ë–Ñ
‰g?ŸÓ(Ú*x½S_€?±˜)ua2¿ºAö¸Që€?¹U…fߢ!¿Úã¼ùDú?ÃÕZ8RAdrqŠ›qá¥@o-à9©ŒÃ?Ùs?¤·®Ô_xV<â¡
?ä'êx¯>?"/<-®?íš(ç¶î?¨ú£Ép<͉?¶@Ê¿ºð–¸Që€?À>¨‡·òZ?্¾†x?È«~"E{ªL>ìKl'¢ðiåJ@€í;}{ÿ?îdÎ?Ù¡PðS<Œñ?ä†]|²Ù?'Öυ
ñZ?ñr­Y»«?¥,Ãp0>9€?±™ðýoÒÀ¿»^.¸Që€?·/ôÖ{¿°o±†À?Àÿ—{Y¿¬L€›†EôèY@±
Þ‰@2PW?è~¨Ñ"<Ïè?ç?»×²?œ6eÂÒ?ïîÏk²ó?°Ä›¥ãSô=Á-À?ÂCÚ1¤À¿¼F¸Që€?É3ÇjÜUÚ¿"U\?Ûè+I!øK8@P	$€´êRET@bÖ❹·>=Á{?Î+JULB)=Ê?ñã,B»f?¯H<¯³·R?òñÊٝxR?§Í´né`¾¼€?±'M~0?–¿¼ž¸Që€?®{>{™
x?¼Óì?jÕw?µF{Ð,é)1ü€¬þ· 7Ï@€Àϳ&@#"ª?âD­™y{=GZ;?õ|
éÿ
?½.Ìț?ñ•¨XÇn!?£Vòh¢YÀ<	p?²@¿*gµ¿¾t.¸Që€?µ™ßiFdO¿»åT'5df?¿j!»~#@[y¼€€¸K4½@.iˆ_ËB&£®?¿'>*Q«š<íko?ãyWòÓÈ? ü"cõrÞ?ï5J‡:³:?¨´9XbP½'±€?¶ƒP»WîÝ¿¿)ƸQë€?½o|:ZPÝ?Özñž4Y?Æ%3¢}¥ƒ@Q.uùÕnòY@]P¸u ë¶>u?·7'ã J¡=%e‡?ã³ÁÎl	>?˜Ú<!~|?퇉k±Er?¡¾"¾IØP=˜€?³|Æ[Y¿À7W\(õÀ?¹Ú'Ö¿Á^s¹¦?ÇÒÙ'î9A5Âé+'‡ú:®@"PP4@EåÌ?Й‰'â\<Ã?ëì=«\9½?¡áҏh¾?íV×:§v>?«'NÖ(Yx¾­'0?€·Ëñð¿À'+\(õÀ?ǁk'Ç¿ÕýH!Q=?ÒKþéC‰ Ùë€'[Ώªœ@U^éÊ"•l=¦¹ã?¹8¡Pƒ== Ìh?ç7RDËâ?›µÜyh?ís¬…OÉW?›"Ðå`A€>—0?ÀvfU袻¿Ái£\(õÀ?ȤÐÇé¶øø1²¸¹Āš»>¼yà@Š'úÃ,ìAZ…&?ÔéŠMë=B?á¹
b¿?"UGZ1¥?ëó	6.?£=©êGç`½çÍ@?¸Ñ³Z¢¿Áz#\(õÀ?Ái¶V{W?ýG®€?ѹÓYä¤NÎÖЈ"¸@e«;?5Ò?$ûà?¾•XžMkº=è¤ä?ä6E¡ÊÀƒ?±$9›,@Ñ?ðœJ(s°L?¢Ðå`A‰0½æ!?­P*'™Ä/¿ÃW\(õÀ?­"ü ¿Ô'W% ?´"ǝ`¥U:
I"+€ˆœ‡@ƒ#»v\nY@U"?Ñ~"LKØ<ú¯g?â%RŸà¸?‹¡±–¡^?ë®cø£¶? £×
=p¨½rÿ?±š/hqñ¿Ä¥\(õÀ?µWQcßÀ3¿ÓÃ\(õÀ?º²sJͤU=:(rˆÊݛ@q2š‡1?X"~?ÉÇ
E‹j=NñK?æ {5+?¡õ¾]ž@È?ëÀû€ÂA?¢Ý.VÌý¾V¡`?´"ó.9 ¿Ä¾›\(õÀ?º$õ¥*Š›¿Á:錃(??Ãm䏧¡†A"æ¹n€'‰5]™@‹ÞX÷ª/Ÿ@mìâ?ÕæÓ<?Bí?åe´$_ZÙ?''ÕW2?î""Ã#µ=?¤Z¬1(=â:€?·séµ,ò¿Å0ï\(õÀ?ÀýÚú4_|¿Ð§lI"q?Éçµ[+YòëÉ(€‰-ØÏY,@lµá-eÅ?¤Û?ÓxÃA	õ=7—d?ô7ñsuB¢?ª˜À¤ ^?î¹ÝrL?›HCàfü0<Ù?µe^,<ëw¿Ç_K\(õÀ?»Ô;—æQH¿Á»'BÃBÓ?ÄцRQU Wºa©"šæQÒ\@…Úõ
–Ï@¤«y?È1}™Ü¤=™'þ?äω?¯B?¤œÄÞÁÂ?ïðñKGò?¨©M$.k躓À?µûÿ¯åU¿ÉÏ\(õÀ?½Èn}ËP3?ƒ°lOj?ÆnµàìÕÿJ¨è)+:€›ô%Êp@€òՁT¼@â?ɹú&]ð<òª7?ä+#š8ûÊ?˜šËÈÀΒ? C,L?¤q"ˆìeØ>²ã@?Áë Ïwc¿ÊáÇ\(õÀ?ÈÛ^"tq ¿Ûàó\(õÀ?ړ‡×¾½w@eU‰=€€T£ %Æ@ŠV]V@´:?ÎUaÛÞSå<¤iš?࿑æFñV?ˆ¯Ä~I±û?éF|MªŠ? $øÇ1è¾ÎêP?¸³¥'@C¿Ë'‹\(õÀ?ÂÌ«2ØÄ¿ºµp£×?ÒÊáËScÄB±†' ¹i0‹@rÈs²½G¾?FŠj?¼QÝìqm<˜†¶?ãc8´|sï?'›(Âz?Y™?"Z¬1<0Ê?®J~¸1¿Ë`û\(õÀ?±à€+Ï?×â/%L%²?¹jõü¯óó1
'Ñôšþˆƒ¬B@dæÏ|•Â>e|`?²ëNÎ.Lú<ÖD?à8yÄ<h?‹V2;¼n±?çW³)͸?˜¿%‹òX°½Ž@€?¼@°œ<ƒ¿Ë§7\(õÀ?Å<ùj±ô?€h"záH?ÕÝ%i'-îTÅèQpe€´s?Ér@€§µ¶»Ü—@ˆqº?ÒûßHåôf=:?ëЛùÆ*?³ S\žfˆ?éðœ't5Ÿ?"Ðt¹,îÀ½¹V€?³à.—žZ¿Ëú\(õÀ?º¸zÇê
É¿¼¸p£×?È¢­PŒ\MbÀ)€‰FÿÆ@‡±Ïˆ{¡@‰ÑÛ?×nwxÎð£=!ÓÀ?ðJ?‰'Ë!?¦ZUÕõ?ô¶ÙÉ.?´ Ë,7@¾	`?·m³üÎU½¿Íò[\(õÀ?²ÝOÀ?ÓβzáG°?ÈèOK<ÁQ('€›BÀ±qj@ÎïœBDwš?˒ ìýyI=zH~?äŒë5m ?—Ú+Z Þ?îå
ÄÎJ?˜FÿQ<Áà>Ë40?¶GâëO<ì¿Ï»K\(õÀ?Á5Âi•¿¾ÒUp£×?Л"²n­4º)<ˆÌ†ko@"µÊßÒ÷ëAuü¸?µÒ'õ9=³Ç?áð"òsP?¨(§ü2ì?﨎ˆAÆØ?®¸Që…¸<¸Š?ÅnjXÆb¿Ïï\(õÀ?Ëç‡à?B
=p¤?Ým'ö›%B̝	ψ…FðžÏ@Šà¸·ŸªAßâV?Ìåi[i.=xI"?ã6—kÂ?c^J82?ííЍ¼?£Ì	Ž­h>:; ?¼¼Œç¿ÑH½®zà?Æ, Y!h?×Þí»JŸÉ?Ñ5ï
gïCŠ0Á£'‰q@rrz£J³?1É?ÜWóº"Æô=o52?è+ŒuĨ;?±0ðbÔ
¯?ëR͈uáþ?Ÿö£A>Q`=3¡€?·Ê@js¿ÑçU®zà?Á>`vÈ¿·‡%p£×?ÐâjHÚ¢)LO`_‰‹60f·@Ÿ"¼Ÿ[?¸5®?èy¸‡|o<¬àÁ?ò™N?Fg?²n2ã'ø?ñŒšÛ‰s?¢¬1&ྊu?­Öî‡wŸQ¿ÓýÅ®zà?¤ÇÌÔO9¿¶‹:¨'Vµ?«âàçӍNUJ\¨
&€'æu±ð@|;ÙJwØ
@P?Ö½
¡£x=?èi³`¦3?¦h<){úL?󈪏Xª?®‡+IÀ=ÒBÀ?°ž¿­äÛ	¿Ô¸}®zà?³M9Êíœ^¿À׍émpI?»²%$Þ
GL_2ù(À€ˆ…'"@Š†š&ªa~Aû?ÓǶhòˆ<ՐÁ?âªï,s%'?™e²€fÃ?ímÔv/¢?«ß[§çŒÐ¾N× ?ºÆÅÐM
¿Õ‰®zà?ÂA)Pà†j¿Ågš¸Që€?ÒwV
(®^4®€€óÒ))@ˆÑÔv]PÉ@ûj[?Џ߅Gž=[V?âß\òI^?™ËhH¾µ³?íIaµ­¡\?¡³Ð|"µØ½¢ä€?® Ò4s@¿Õ¶‡®zà?°(`G¬ªG¿ÝǹùL?¶´3jªØ&*ù
q€‰W…üÜ2@Œ@ìꖨÿAăù?¦˜%>2F<ú?åÊݏ'°?¦GwÖø?ô.ÑÊ0"?³C•$à>>@?±N£Ò#¦¿Ö9Ÿ®zà?´×ú¼I¿Ú9¬e¼õ&?¾.¤WjW!K}ºèS€Ý€ÕÅ@†7/íc@•«È?۾ùj<®y?ðÜôb=?¤;Oag#%?ðÑ®!1?ª†Ãµ[€<A ?ºêZ¨@ìù¿×å/®zà?ÂñÚnè:¿­>~ôå!^?Í rð5Nh\JÞ¡S€‰-%î2M@êiBk:|@²Œ~?ÎǒkvÿI=ŽD±?äL_¿ƒ8.? Y!…Æ~?ð.É0Œ?²ÛEľ˜:Ő?ÄH™¨"5Ç¿Øo	®zà?ÉX`øøP¦è¹«\€úL…üð@{Çhc2Ÿ?ìbZ?Èáhh	,="ß?æ4é8yÄ?™U./¾3­?òúþƒóê?«²þÅm]>ˆ²0?Â)H<:Û¿Úޙ®zà?È#ªúӜ?ë.ÿ=p£Ø?Û³ó¬u/
